Doctor Trigger: A Framework for Release-Bound Face Verification

Face swapping and generative editing enable realistic facial manipulation, while online redistribution complicates publisher oversight of circulating face images. Existing approaches establish provenance, detect manipulation, recover embedded watermarks, verify image integrity, or disrupt unauthorized face manipulation. These capabilities do not necessarily establish consistency with a specific publisher-enrolled release, limiting the evidence available for verification and human review. To address this gap, we introduce Doctor Trigger, a framework for verifying circulating faces against private publisher-held release records. Before publication, the publisher embeds a weak keyed Fourier-phase signal in each face while preserving visual fidelity and stores its spectral reference. Afterward, verification compares the circulating face with that reference and uses key projection to measure retention of the release-specific signal. Therefore, relation and key evidence jointly help publishers identify suspicious copies for review, potentially reducing the circulation of manipulated images. Experimental results across FF++, DFDC, and Celeb-DF show that spectral agreement separates tested face swaps and generative manipulations from enrolled releases, while the keyed signal distinguishes published versions from their unreleased originals under the evaluated key-preserving benign transformations. Doctor Trigger complements provenance metadata with release-specific face verification and record-linked evidence for further assessment.

==> figures/build_fig_channel_vs_rewrite.py <==
#!/usr/bin/env python3
"""Right half of Fig. 2: what a benign channel does to the relation, and what re-rendering does.

Three panels from one FF++ test asset of the audited pipeline: the released image, the same image
after a benign channel (JPEG q85), and the SimSwap re-rendering of that release. Under each panel is
the relation H measured against its own record, with the clean cutoff for reference, so the figure
states measured numbers rather than an assertion. Writes pipeline_paper_vs_code.pdf, the file the
methodology section includes.
"""
import io
from pathlib import Path

import numpy as np, pandas as pd
import matplotlib; matplotlib.use("Agg")
import matplotlib as mpl, matplotlib.pyplot as plt
from PIL import Image

mpl.rcParams.update({"font.family": "Liberation Serif", "mathtext.fontset": "dejavuserif",
                     "pdf.fonttype": 42})
R = "/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1"
OUT = Path(__file__).resolve().parent
TAU = None            # set below: 1% quantile of the deployed reading on 100 FF++ train benign queries
INK, GOOD, BAD = "#17202B", "#0C5E59", "#B63E30"


def phase(img):
    a = np.asarray(img.convert("RGB"), dtype=np.float64)
    lum = 0.299 * a[:, :, 0] + 0.587 * a[:, :, 1] + 0.114 * a[:, :, 2]
    return np.angle(np.fft.fft2(lum))   # unshifted, matching the record arrays below


def relation(img, tp):
    """Deployed reading: amplitude-weighted cosine against the stored template on the sub-band."""
    with np.load(tp) as z:
        tm = np.fft.ifftshift(z["template_phase"].astype(np.float64))
        sup = np.fft.ifftshift(z["support"].astype(bool))
        amp = np.fft.ifftshift(z["host_amplitude"].astype(np.float64))
    fy = np.fft.fftfreq(tm.shape[0])[:, None]; fx = np.fft.fftfreq(tm.shape[1])[None, :]
    w = np.where(sup & (np.sqrt(fy * fy + fx * fx) / np.sqrt(0.5) <= 0.15), amp, 0.0)
    r = np.cos((phase(img) - tm + np.pi) % (2 * np.pi) - np.pi)
    return float((r * w).sum() / (w.sum() + 1e-8))


def jpeg(img, q=85):
    b = io.BytesIO(); img.convert("RGB").save(b, "JPEG", quality=q); b.seek(0)
    return Image.open(b)


cases = pd.read_csv(f"{R}/common/full_v2/cases.csv")
man = pd.read_csv(f"{R}/manifests/full_v1_queries.csv"); man = man[man.status == "pass"]
tr = man[(man.dataset == "FF++") & (man.split == "train") & (man.protocol == "benign")].head(100)
TAU = float(np.quantile([relation(Image.open(q.released_path), q.template_artifact) for q in tr.itertuples()], 0.01))
print(f"cutoff from 100 FF++ train benign queries: {TAU:.4f}")
te = cases[(cases.split == "test") & (cases.dataset == "FF++")]
ben = te[te.protocol == "benign"].sort_values("query_id").iloc[3]
ttf = te[(te.enrollment_id == ben.enrollment_id) & (te.protocol == "TTF")].iloc[0]
tp = ben.doctor_trigger_template_path
released = Image.open(ben.doctor_trigger_released_path).convert("RGB")
panels = [(released, "(a) released image", relation(released, tp)),
          (jpeg(released), "(b) benign channel: JPEG", relation(jpeg(released), tp)),
          (Image.open(ttf.input_path).convert("RGB"), "(c) face re-rendering", relation(Image.open(ttf.input_path), tp))]

fig, axes = plt.subplots(1, 3, figsize=(6.15, 2.42))
for ax, (img, title, h) in zip(axes, panels):
    ax.imshow(img); ax.set_xticks([]); ax.set_yticks([])
    ax.set_title(title, fontsize=15, pad=4, color=INK)
    ok = h >= TAU
    ax.set_xlabel(f"template $C_B$ = {h:.3f}\n{'passes' if ok else 'fails'} the cutoff {TAU:.3f}",
                  fontsize=12.5, color=GOOD if ok else BAD, labelpad=3)
    for sp in ax.spines.values():
        sp.set_linewidth(1.0); sp.set_edgecolor(GOOD if ok else BAD)
fig.tight_layout(w_pad=0.8, pad=0.2)
fig.savefig(OUT / "pipeline_paper_vs_code.pdf", bbox_inches="tight", pad_inches=0.02)
fig.savefig(OUT / "pipeline_paper_vs_code.png", dpi=320, bbox_inches="tight", pad_inches=0.02)
print("relations:", ", ".join(f"{t}: {h:.4f}" for _, t, h in panels))


==> figures/build_fig_hyper.py <==
#!/usr/bin/env python3
"""Hyperparameter sensitivity beyond release strength: FRR target, calibration-set
size, and the record-model key-loss weight."""
import json, os
import numpy as np
import matplotlib; matplotlib.use("Agg")
import matplotlib as mpl, matplotlib.pyplot as plt
mpl.rcParams.update({"font.family": "Liberation Serif",
                     "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
INK = "#17202B"; MUTED = "#5E6D82"; GOLD = "#A87400"; BLUE = "#2B6CB0"; TEAL = "#0C5E59"
d = json.load(open(os.environ.get("DT_HYPER_JSON",
                                  "/ssd2/ming/ttf_run/peer_methods/night_results/hyper_sensitivity.json")))
TS, LS, TK = 15.0, 13.0, 11.5
fig, axes = plt.subplots(1, 3, figsize=(8.9, 2.55))
plt.subplots_adjust(left=0.075, right=0.99, top=0.86, bottom=0.24, wspace=0.42)

ax = axes[0]
t = [r["target"] for r in d["frr_target"]]; rf = [r["realized_fpr"] for r in d["frr_target"]]
tp = [r["tpr"] for r in d["frr_target"]]
ax.plot([1e-3, 5e-2], [1e-3, 5e-2], ls=(0, (3, 3)), color=MUTED, lw=1.0, label="target = realized")
ax.plot(t, rf, "o-", color=TEAL, lw=1.6, ms=5, label="realized FPR")
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlabel("FRR target $t$", fontsize=LS); ax.set_ylabel("realized test FPR", fontsize=LS)
ax.set_title(f"(a) threshold target\n(TPR ${min(tp):.3f}$ at every $t$)", fontsize=TS)
ax.legend(fontsize=10.5, frameon=False, loc="upper left", handletextpad=0.4)
ax.tick_params(labelsize=TK)

ax = axes[1]
n = [r["n"] for r in d["cal_size"]]
ax.fill_between(n, [r["q10"] for r in d["cal_size"]], [r["q90"] for r in d["cal_size"]],
                color=TEAL, alpha=0.15, lw=0, label="10–90%")
ax.fill_between(n, [r["q25"] for r in d["cal_size"]], [r["q75"] for r in d["cal_size"]],
                color=TEAL, alpha=0.35, lw=0, label="25–75%")
ax.plot(n, [r["med"] for r in d["cal_size"]], "o-", color=TEAL, lw=1.6, ms=5, label="median")
ax.axhline(0.01, color=MUTED, ls=(0, (3, 3)), lw=1.0)
ax.text(390, 0.0112, "target $1\\%$", fontsize=10.5, color=MUTED, ha="right")
ax.set_xscale("log"); ax.set_xticks(n); ax.set_xticklabels([str(v) for v in n])
ax.set_xlabel("calibration samples $n$", fontsize=LS); ax.set_ylabel("realized test FPR", fontsize=LS)
ax.set_title("(b) calibration-set size", fontsize=TS)
ax.legend(fontsize=10.5, frameon=False, loc="upper right", handletextpad=0.4)
ax.tick_params(labelsize=TK)

ax = axes[2]
import collections
agg = collections.defaultdict(list)
for r in d["lambda_key"]: agg[(r["lam"], r["eval"])].append((r["rel_auc"], r["key_auc"]))
lams = sorted({k[0] for k in agg})
x = [0.03 if l == 0 else l for l in lams]
for ev, ls_, mark in [("FF++", "-", "o"), ("CelebDF", "--", "s")]:
    ka = [np.mean([v[1] for v in agg[(l, ev)]]) for l in lams]
    ax.plot(x, ka, ls_, marker=mark, color=GOLD, lw=1.6, ms=5, label=f"$S_{{\\rm key}}$ {ev.replace('CelebDF', 'Celeb-DF')}")
ra = [np.mean([v[0] for v in agg[(l, "CelebDF")]]) for l in lams]
ax.plot(x, ra, ":", marker="^", color=BLUE, lw=1.6, ms=5, label="$S_{\\rm rel}$ Celeb-DF")
ax.set_xscale("log"); ax.set_xticks(x); ax.set_xticklabels(["0", "0.1", "0.3", "1", "3"])
ax.set_ylim(0.52, 1.03)
ax.axvline(0.3, color=MUTED, ls=(0, (2, 2)), lw=0.9)
ax.set_xlabel("key-loss weight $\\lambda_{\\rm key}$", fontsize=LS); ax.set_ylabel("AUC", fontsize=LS)
ax.set_title("(c) record-model loss weight", fontsize=TS)
ax.legend(fontsize=10.0, frameon=False, loc="center right", handletextpad=0.4)
ax.tick_params(labelsize=TK)
for a in axes:
    for sp in ("top", "right"): a.spines[sp].set_visible(False)
for e in ("pdf", "png"):
    fig.savefig(f"fig_hyper.{e}", dpi=240, bbox_inches="tight", facecolor="white")
print("saved fig_hyper")


==> figures/build_fig_keymatch.py <==
"""What the key writes and the verifier reads: sign pattern, displacement,
template, residual, and sign agreement under correct vs wrong key."""
import sys
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import pandas as pd
from PIL import Image
mpl.rcParams.update({"font.family": "Liberation Serif",
                     "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
R = "/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1"
sys.path.insert(0, R)
from scripts.extract_features import wrong_keys, wrong_delta

cases = pd.read_csv(f"{R}/common/full_v2/cases.csv")
q = cases[(cases.dataset == "FF++") & (cases.split == "test") & (cases.protocol == "benign")].iloc[7]
with np.load(q.doctor_trigger_template_path) as rec:
    tmpl_s = rec["template_phase"].astype(np.float64)
    host_s = rec["host_phase"].astype(np.float64)
    delta_s = rec["delta"].astype(np.float64)
    sup_s = rec["support"].astype(bool)
    amp_s = rec["host_amplitude"].astype(np.float64)
    code_s = rec["code"].astype(np.float64)
    key = int(rec["key"][0]); alpha = float(rec["alpha"][0]); beta = float(rec["beta"][0])
deff = abs(np.angle((1-beta) + beta*np.exp(1j*alpha*np.pi)))

def phase_of(pil):
    a = np.asarray(pil, dtype=np.float64)
    lum = 0.299*a[:,:,0] + 0.587*a[:,:,1] + 0.114*a[:,:,2]
    return np.fft.fftshift(np.angle(np.fft.fft2(lum)))

ph_q = phase_of(Image.open(q.input_path).convert("RGB"))
resid = (ph_q - host_s + np.pi) % (2*np.pi) - np.pi
wd = wrong_delta(wrong_keys(key, 1)[0], tmpl_s.shape, alpha, beta, sup_s)

def G(delta):
    w = np.where(sup_s, amp_s, 0.0)
    return float(np.sum(w*delta*np.sin(resid)) / (np.sum(w*delta*delta) + 1e-12))
g_ok, g_wrong = G(delta_s), G(wd)

H0, W0 = tmpl_s.shape
cy, cx = H0//2, W0//2
Z = 110
sl = np.s_[cy-Z:cy+Z, cx-Z:cx+Z]
mask = sup_s[sl]

def masked(a):
    out = np.where(mask, a[sl], np.nan)
    return out

fig, axes = plt.subplots(2, 3, figsize=(10.6, 6.3))
lim = deff * 1.25

im0 = axes[0,0].imshow(masked(code_s), cmap="coolwarm", vmin=-1, vmax=1)
axes[0,0].set_title("(a) key $s$: sign pattern", fontsize=13)

im1 = axes[0,1].imshow(masked(delta_s), cmap="coolwarm", vmin=-lim, vmax=lim)
axes[0,1].set_title(rf"(b) $\delta$: pattern $\times\,{deff:.3f}$ rad $(\alpha,\beta)$", fontsize=13)

im2 = axes[0,2].imshow(masked(tmpl_s), cmap="twilight", vmin=-np.pi, vmax=np.pi)
axes[0,2].set_title(r"(c) template $=$ original phase $+\ \delta$", fontsize=13)

im3 = axes[1,0].imshow(masked(resid), cmap="coolwarm", vmin=-lim, vmax=lim)
axes[1,0].set_title(r"(d) residual $r=\phi_J-\widehat\phi_I$", fontsize=13)

agree_ok = np.where(mask, (np.sign(resid[sl]) == np.sign(delta_s[sl])).astype(float), np.nan)
agree_wr = np.where(mask, (np.sign(resid[sl]) == np.sign(wd[sl])).astype(float), np.nan)
im4 = axes[1,1].imshow(agree_ok, cmap="RdYlGn", vmin=0, vmax=1)
axes[1,1].set_title(f"(e) sign agreement, correct key\n{np.nanmean(agree_ok)*100:.0f}%  ($G_s={g_ok:.2f}$)", fontsize=13)
im5 = axes[1,2].imshow(agree_wr, cmap="RdYlGn", vmin=0, vmax=1)
axes[1,2].set_title(f"(f) sign agreement, wrong key\n{np.nanmean(agree_wr)*100:.0f}%  ($G={g_wrong:.2f}$)", fontsize=13)

for ax in axes.flat:
    ax.set_xticks([]); ax.set_yticks([])
    ax.set_facecolor("0.92")
    for sp in ax.spines.values():
        sp.set_visible(False)
fig.subplots_adjust(wspace=0.12, hspace=0.18, left=0.01, right=0.9, top=0.93, bottom=0.02)
cax = fig.add_axes([0.915, 0.2, 0.016, 0.6])
cb1 = fig.colorbar(im1, cax=cax)
cb1.set_label("radians", fontsize=11); cb1.ax.tick_params(labelsize=9)
from pathlib import Path
fig.savefig(Path(__file__).resolve().with_name("fig_keymatch.pdf"), dpi=300)
print(f"written; agree ok={np.nanmean(agree_ok)*100:.1f}% wrong={np.nanmean(agree_wr)*100:.1f}% G_ok={g_ok:.3f} G_wr={g_wrong:.3f}")


==> figures/build_fig_roundtrip.py <==
#!/usr/bin/env python3
"""Fig. 7, drawn from the Table 4 evidence package with no recomputation.

Reads still_queries.csv and still_calibration.csv written by
DT_repo/experiments/table4_artifact.py, so every point, cutoff and rate is a per-image score
behind a Table 4 row: relation error 1 - H_sub against the release-normalized key projection.
"""
import os
from pathlib import Path
import numpy as np, pandas as pd
import matplotlib; matplotlib.use("Agg")
import matplotlib as mpl, matplotlib.pyplot as plt
from matplotlib.lines import Line2D

mpl.rcParams.update({"font.family": "Liberation Serif", "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
GOLD = "#A87400"; RED = "#B63E30"; TEAL = "#0C5E59"; MUTED = "#5E6D82"
ART = Path(os.environ["DT_OUTPUTS"]) / "table4" if "DT_OUTPUTS" in os.environ else Path(__file__).resolve().parent / "data/table4"
OUT = Path(__file__).resolve().parent
FLOOR = 2e-4
q = pd.read_csv(ART / "still_queries.csv"); cal = pd.read_csv(ART / "still_calibration.csv")
PANELS = [("lossless", "(a) Lossless"), ("jpeg85", "(b) JPEG $q85$"),
          ("repost", "(c) Social repost"), ("transcode", "(d) H.264 intra")]
sub = q[q.channel.isin([c for c, _ in PANELS])]
lo, hi = np.percentile(sub.G_release_sub, [0.5, 99.5])
YLIM = (min(-0.55, lo - 0.05), max(1.35, hi + 0.05))
print(f"G_release_sub range over panels: p0.5={lo:.3f} p99.5={hi:.3f} max={sub.G_release_sub.max():.3f} -> ylim {YLIM}")

TS, LS = 11.5, 11.0
fig, axes = plt.subplots(1, 4, figsize=(7.2, 1.55), sharey=True)
plt.subplots_adjust(left=0.080, right=0.99, top=0.72, bottom=0.29, wspace=0.20)
for i, (ax, (ch, name)) in enumerate(zip(axes.flat, PANELS)):
    g = q[(q.channel == ch) & (q.protocol == "benign")]; f = q[(q.channel == ch) & (q.protocol == "TTF")]
    tau = float(np.quantile(cal[(cal.kind == "cal") & (cal.channel == ch)].H_sub, 0.01))
    ax.scatter(np.maximum(1 - g.H_sub, FLOOR), g.G_release_sub, s=11, marker="o", color=GOLD, alpha=0.60, linewidths=0, zorder=3)
    ax.scatter(np.maximum(1 - f.H_sub, FLOOR), f.G_release_sub, s=13, marker="x", color=RED, alpha=0.55, linewidths=0.65, zorder=3)
    ax.axvline(max(1 - tau, FLOOR), color=TEAL, lw=1.4)
    ax.set_xscale("log"); ax.set_xlim(1.5e-4, 3.2); ax.set_ylim(*YLIM)
    ax.set_title(name, fontsize=TS)
    ax.set_ylabel("Key projection\n$G_s^{(\\mathrm{release})}$" if i == 0 else "", fontsize=LS, labelpad=1)
    ax.tick_params(labelsize=8.5, length=2.5, pad=2)
    ax.minorticks_off()
    pres = float((g.H_sub >= tau).mean()); flag = float((f.H_sub < tau).mean())
    pct = lambda x: f"{100 * x:.1f}".rstrip("0").rstrip(".")     # same rounding as Table 4
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)
    print(f"{ch:10s} n={len(g)} tau_H={tau:.4f} flagged={flag:.3f} preserved={pres:.3f}")
fig.supxlabel(r"Original-reference error $1-H_B$ (log scale)", fontsize=LS, y=0.025)
handles = [
    Line2D([], [], color=GOLD, marker="o", linestyle="none", markersize=4, label="Benign"),
    Line2D([], [], color=RED, marker="x", linestyle="none", markersize=4, label="Face swap (SimSwap)"),
    Line2D([], [], color=TEAL, lw=1.4, label=r"Channel cutoff $1-\tau_H$"),
]
fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.54, 1.12), ncol=3,
           frameon=False, fontsize=11.5, handlelength=1.4, handletextpad=0.45, columnspacing=1.0)
for e in ("pdf", "png"):
    fig.savefig(OUT / f"fig_roundtrip.{e}", dpi=220, bbox_inches="tight", facecolor="white")
print("saved fig_roundtrip from", ART)


==> figures/build_fig_signal.py <==
#!/usr/bin/env python3
"""Empirical anatomy of the directly computed measurements, main protocol.

Three panels from the main handoff features (explicit NPZ templates,
PNG-read-back benign queries; test split):
(a) relation error 1-H (log) against key projection G_s, on FF++
(d,e) the wrong-key test read by the cosine control and by the signed projection
(c) the same pair transferred to Celeb-DF.
Every annotation is computed from the data; the distributions overlap in 1-H,
and the figure shows that rather than a synthetic split line.
"""
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({"font.family": "Liberation Serif",
                     "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
INK = "#17202B"; MUTED = "#5E6D82"; HAIRLINE = "#C8CED7"
GOLD = "#A87400"; BLUE = "#2B6CB0"; RED = "#B63E30"; TEAL = "#0C5E59"

import os
F = os.environ.get("DT_FEATURES_CSV",
                   "/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1/features/full_v2_calibrated_features.csv")
OUT = Path(__file__).resolve().parent
rng = np.random.default_rng(0)
cols = ["dataset", "split", "protocol", "y_fake", "H", "G_s", "G_wrong_max", "G_margin", "G_z"]
d = pd.read_csv(F, usecols=cols)
d = d[d.split == "test"]
ffpp = d[d.dataset == "FF++"]; cdf = d[d.dataset == "CelebDF"]; dfdc = d[d.dataset == "DFDC"]


# ---------------- wrong-key before/after, computed from the archived NPZ ----------------
EPS = 1e-12
def wrap(v): return (v + np.pi) % (2*np.pi) - np.pi
def code_of(shape, key):
    r = np.random.default_rng(key).standard_normal(shape)
    rows = np.mod(-np.arange(shape[0]), shape[0]); cols = np.mod(-np.arange(shape[1]), shape[1])
    c = np.sign(r - r[np.ix_(rows, cols)])
    c[np.ix_(np.arange(shape[0]) == rows, np.arange(shape[1]) == cols)] = 0.0
    return c
def wrong_key_of(key):
    rng = np.random.default_rng((key ^ 0x9E3779B97F4A7C15) & ((1 << 64) - 1))
    while True:
        cand = int(rng.integers(0, np.iinfo(np.uint64).max, dtype=np.uint64))
        if cand != key: return cand
def mmean(v, sup, w):
    m = sup & np.isfinite(v); t = float(np.sum(w[m]))
    return float(np.sum(v[m] * w[m]) / (t + EPS))

from PIL import Image
cases = pd.read_csv("/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1/common/full_v2/cases.csv")
cb = cases[(cases.split == "test") & (cases.dataset == "FF++") & (cases.protocol == "benign")].head(250)
def qphase(path):
    rgb = np.asarray(Image.open(path).convert("RGB"), np.float64)
    lum = 0.299*rgb[:,:,0] + 0.587*rgb[:,:,1] + 0.114*rgb[:,:,2]
    return np.fft.fftshift(np.angle(np.fft.fft2(lum)))
cosC, cosW, gC, gW = [], [], [], []
for r in cb.itertuples():
    with np.load(r.doctor_trigger_template_path) as rec:
        tp = rec["template_phase"].astype(np.float64); hp = rec["host_phase"].astype(np.float64)
        dl = rec["delta"].astype(np.float64); sup = rec["support"].astype(bool)
        w = rec["host_amplitude"].astype(np.float64)
        key = int(rec["key"][0]); alpha = float(rec["alpha"][0]); beta = float(rec["beta"][0])
    ph = qphase(r.input_path)
    if ph.shape != hp.shape: continue
    wk = wrong_key_of(key)
    pre = alpha * np.pi * np.fft.fftshift(code_of(hp.shape, wk)) * sup
    dw = np.angle((1.0 - beta) + beta * np.exp(1j * pre)) * sup
    cosC.append(mmean(np.cos(wrap(ph - hp)), sup, w))
    cosW.append(cosC[-1])  # Paired projection-key test holds the host reference fixed.
    res = wrap(ph - hp)
    tres = wrap(tp - hp)
    # release projection: the released copy's own projection, stored in the record at enrollment
    ref = float(np.sum(w[sup]*dl[sup]*np.sin(res[sup])) / (np.sum(w[sup]*dl[sup]**2) + EPS))
    ref = max(abs(ref), 1e-6)
    gC.append(float(np.sum(w[sup]*dl[sup]*np.sin(res[sup])) / (np.sum(w[sup]*dl[sup]**2) + EPS)) / ref)
    gW.append(float(np.sum(w[sup]*dw[sup]*np.sin(res[sup])) / (np.sum(w[sup]*dw[sup]**2) + EPS)) / ref)
cosC, cosW, gC, gW = map(np.array, (cosC, cosW, gC, gW))
from sklearn.metrics import roc_auc_score
auc_before = roc_auc_score([1]*len(cosC)+[0]*len(cosW), np.concatenate([cosC, cosW]))
auc_after = roc_auc_score([1]*len(gC)+[0]*len(gW), np.concatenate([gC, gW]))

TS, LS = 21.0, 20.0
FLOOR = 2e-4
fig = plt.figure(figsize=(12.6, 2.75))
# two groups: the two quantities on three corpora, then the two ways of reading the vertical axis
gs = fig.add_gridspec(1, 7, width_ratios=[1, 1, 1, 0.25, 1, 0.12, 1], wspace=0.30,
                      left=0.055, right=0.995, top=0.73, bottom=0.27)
axes = [fig.add_subplot(gs[0]), fig.add_subplot(gs[1]), fig.add_subplot(gs[2]),
        fig.add_subplot(gs[4]), fig.add_subplot(gs[6])]

def plane(ax, df, title, sub_n=1100, ylab=True, xlab=True):
    ben = df[df.protocol == "benign"]; wk = df[df.protocol == "wrong_key"]
    fk = df[df.protocol == "TTF"]
    fs = fk.iloc[rng.choice(len(fk), size=min(sub_n, len(fk)), replace=False)]
    bs = ben.iloc[rng.choice(len(ben), size=min(sub_n, len(ben)), replace=False)]
    ws = wk.iloc[rng.choice(len(wk), size=min(sub_n, len(wk)), replace=False)]
    for g, col, lab, marker in [(fs, RED, "Re-rendered", "x"), (bs, GOLD, "Benign, correct key", "o"),
                        (ws, BLUE, "Benign, wrong key", "^")]:
        ax.scatter(np.maximum(1 - g.H.values, FLOOR), g.G_s, s=7, color=col, marker=marker,
                   alpha=0.30, linewidths=0.5 if marker == "x" else 0, zorder=3, label=lab)
    ax.set_xscale("log"); ax.set_xlim(1.5e-4, 3.2); ax.set_ylim(-1.55, 1.75)
    if xlab: ax.set_xlabel("Original-reference error $1-H$ (log scale)", fontsize=LS)
    ax.set_ylabel("Key projection\n$G_s^{(\\mathrm{release})}$" if ylab else "", fontsize=LS, labelpad=1)
    if not ylab: ax.set_yticklabels([])
    ax.set_title(title, fontsize=TS); ax.tick_params(labelsize=17.0)
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)
    return ben, wk, fk

ben, wk, fk = plane(axes[0], ffpp, "(a) FF++", xlab=False)
plane(axes[1], cdf, "(b) Celeb-DF", sub_n=209, ylab=False, xlab=False)
plane(axes[2], dfdc, "(c) DFDC", sub_n=636, ylab=False, xlab=False)
# the three share one x axis, so label it once, centred under the group
_p0 = axes[0].get_position(); _p2 = axes[2].get_position()
fig.text((_p0.x0 + _p2.x1) / 2.0, 0.035, "Original-reference error $1-H$ (log scale)",
         ha="center", va="bottom", fontsize=LS)
handles, labels = axes[0].get_legend_handles_labels()
leg = fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.52, 1.10),
                 fontsize=19.0, ncol=3, markerscale=4.0, frameon=False,
                 handletextpad=0.35, columnspacing=2.0)
for lh in leg.legend_handles:
    lh.set_alpha(1.0)
    lh.set_linewidth(1.6)

# (b)/(c) wrong-key verification, before and after the signed projection
def strip(ax, va, vb, title, ylab):
    ja = np.random.default_rng(1).normal(0, 0.05, len(va))
    jb = np.random.default_rng(2).normal(0, 0.05, len(vb))
    ax.scatter(ja, va, s=6, color=GOLD, alpha=0.4, linewidths=0)
    ax.scatter(1 + jb, vb, s=7, marker="^", color=BLUE, alpha=0.4, linewidths=0)
    ax.set_xticks([0, 1]); ax.set_xticklabels(["correct\nkey", "wrong\nkey"], fontsize=18.0)
    ax.set_xlim(-0.5, 1.5); ax.set_title(title, fontsize=TS)
    ax.set_ylabel(ylab, fontsize=LS, labelpad=1); ax.tick_params(labelsize=17.0)
    for sp in ("top", "right"): ax.spines[sp].set_visible(False)

ax = axes[3]
strip(ax, cosC, cosW, "(d) Cosine", "Cosine control\n$H$")
lo = min(cosC.min(), cosW.min()); hi = max(cosC.max(), cosW.max()); pad = (hi-lo)*0.25 + 1e-4
ax.set_ylim(lo - pad, hi + pad)

ax = axes[4]
strip(ax, gC, gW, "(e) Projection", "Key projection\n$G_s^{(\\mathrm{release})}$")
ax.set_ylim(-0.6, 1.5)

for ext in ("pdf", "png"):
    fig.savefig(OUT / f"fig_signal.{ext}", dpi=260, bbox_inches="tight", pad_inches=0.02, facecolor="white")
print(f"saved; before AUC {auc_before:.3f}, after AUC {auc_after:.4f}, cos gap {cosC.mean()-cosW.mean():.5f}")


==> figures/build_fig_supp.py <==
"""Supplementary visuals rebuilt from the audited pipeline's own assets.

Three figures:
  fig_supp_real.pdf      original vs released crops, four DFDC subjects, per-pair PSNR
  fig_supp_order.pdf     the release chain: original -> released -> re-rendered, with scores
  fig_supp_residual.pdf  contrast-amplified residuals |released - original|, spatially diffuse
"""
import numpy as np, pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from PIL import Image

mpl.rcParams.update({"font.family": "Liberation Serif",
                     "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
R = "/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1"
EPS = 1e-8

cases = pd.read_csv(f"{R}/common/full_v2/cases.csv")
feats = pd.read_csv(f"{R}/features/full_v2_calibrated_features.csv", usecols=["query_id", "H", "G_s"])
test = cases[cases.split == "test"].merge(feats, on="query_id")

def load(p):
    return np.asarray(Image.open(p).convert("RGB"))

def psnr(a, b):
    mse = np.mean((a.astype(np.float64) - b.astype(np.float64)) ** 2)
    return 10 * np.log10(255.0 ** 2 / (mse + EPS))

# pick reproducible, reasonably large DFDC subjects
ben = test[(test.dataset == "DFDC") & (test.protocol == "benign")].sort_values("query_id")
picks = ben.iloc[[3, 11, 19, 27]]

# ---------- Figure 1: original vs released ----------
fig, axes = plt.subplots(2, 4, figsize=(9.6, 5.1))
for c, (_, q) in enumerate(picks.iterrows()):
    orig, rel = load(q.enrollment_input_path), load(q.doctor_trigger_released_path)
    axes[0, c].imshow(orig); axes[1, c].imshow(rel)
    axes[1, c].set_xlabel(f"PSNR {psnr(orig, rel):.1f} dB", fontsize=10.5)
    for r in (0, 1):
        axes[r, c].set_xticks([]); axes[r, c].set_yticks([])
        for sp in axes[r, c].spines.values():
            sp.set_visible(False)
axes[0, 0].set_ylabel("original", fontsize=12.5)
axes[1, 0].set_ylabel("released", fontsize=12.5)
fig.subplots_adjust(wspace=0.03, hspace=0.02, left=0.045, right=0.995, top=0.995, bottom=0.07)
fig.savefig("fig_supp_real.pdf", dpi=300)
plt.close(fig)

# ---------- Figure 2: the release chain with scores ----------
rows = []
for _, q in picks.iloc[:2].iterrows():
    ttf = test[(test.enrollment_id == q.enrollment_id) & (test.protocol == "TTF")].iloc[0]
    rows.append((q, ttf))
fig, axes = plt.subplots(2, 3, figsize=(7.6, 5.6))
titles = ["enrolled original", "released (keyed displacement)", "re-rendered"]
for r, (q, ttf) in enumerate(rows):
    imgs = [load(q.enrollment_input_path), load(q.doctor_trigger_released_path), load(ttf.input_path)]
    labels = ["no record read",
              f"$H$ {q.H:.3f}   $G_s$ {q.G_s:.2f}",
              f"$H$ {ttf.H:.3f}   $G_s$ {ttf.G_s:.2f}"]
    for c in range(3):
        ax = axes[r, c]
        ax.imshow(imgs[c])
        ax.set_xticks([]); ax.set_yticks([])
        for sp in ax.spines.values():
            sp.set_visible(False)
        ax.set_xlabel(labels[c], fontsize=10.5)
        if r == 0:
            ax.set_title(titles[c], fontsize=12.0)
fig.subplots_adjust(wspace=0.04, hspace=0.14, left=0.005, right=0.995, top=0.94, bottom=0.065)
fig.savefig("fig_supp_order.pdf", dpi=300)
plt.close(fig)

# ---------- Figure 3: amplified residuals ----------
fig, axes = plt.subplots(2, 4, figsize=(9.6, 5.1))
for c, (_, q) in enumerate(picks.iterrows()):
    orig, rel = load(q.enrollment_input_path).astype(np.float64), load(q.doctor_trigger_released_path).astype(np.float64)
    res = np.abs(rel - orig).mean(axis=2)
    vmax = max(np.percentile(res, 99.5), 1e-3)
    axes[0, c].imshow(rel.astype(np.uint8))
    im = axes[1, c].imshow(res, cmap="magma", vmin=0, vmax=vmax)
    axes[1, c].set_xlabel(f"max {res.max():.1f}/255", fontsize=9.5)
    for r in (0, 1):
        axes[r, c].set_xticks([]); axes[r, c].set_yticks([])
        for sp in axes[r, c].spines.values():
            sp.set_visible(False)
axes[0, 0].set_ylabel("released", fontsize=12.5)
axes[1, 0].set_ylabel(r"$|$released $-$ original$|$ (panel-scaled)", fontsize=10.5)
fig.subplots_adjust(wspace=0.03, hspace=0.1, left=0.05, right=0.995, top=0.995, bottom=0.055)
fig.savefig("fig_supp_residual.pdf", dpi=300)
plt.close(fig)
print("three figures written; PSNRs:",
      [f"{psnr(load(q.enrollment_input_path), load(q.doctor_trigger_released_path)):.2f}" for _, q in picks.iterrows()])


==> figures/build_fig_trigger_overview.py <==
#!/usr/bin/env python3
"""Section-3 concept figures, from one real FF++ test asset.

The overview panel shown in the main text keeps the visual comparison simple:
original, released image, and an amplified residual with the active ring inset.
"""
import json
from pathlib import Path

import numpy as np, pandas as pd
import matplotlib; matplotlib.use("Agg")
import matplotlib as mpl, matplotlib.pyplot as plt
from matplotlib.patches import Circle
from PIL import Image
mpl.rcParams.update({"font.family": "Liberation Serif",
                     "mathtext.fontset": "dejavuserif", "pdf.fonttype": 42})
R = "/ssd2/huanghungkai/Doctor_Trigger_handoff_v2/workflow_v1"
OUT_DIR = Path(__file__).resolve().parent
EXAMPLE_META = Path(
    "/ssd2/ming/ttf_run/outputs/results/ttf_repro/trigger/main/val/Real/"
    "real_actors__12__talking_angry_couch/178_trigger.json"
)
cases = pd.read_csv(f"{R}/common/full_v2/cases.csv")
te = cases[(cases.split == "test") & (cases.dataset == "FF++")]
row = te.groupby("enrollment_id").first().iloc[3]
eid = te.groupby("enrollment_id").first().index[3]
with np.load(row.doctor_trigger_template_path) as rec:
    tpz = rec["template_phase"].astype(np.float64); sup = rec["support"].astype(bool)
    dl = rec["delta"].astype(np.float64)
def wrap(v): return (v + np.pi) % (2*np.pi) - np.pi
def lum_phase(path):
    a = np.asarray(Image.open(path).convert("RGB"), np.float64)
    lum = 0.299*a[:,:,0] + 0.587*a[:,:,1] + 0.114*a[:,:,2]
    return np.fft.fftshift(np.angle(np.fft.fft2(lum)))


def build_left_overview() -> None:
    with EXAMPLE_META.open() as f:
        meta = json.load(f)
    clean = np.asarray(Image.open(meta["source"]).convert("RGB"), dtype=np.float32) / 255.0
    released = np.asarray(Image.open(meta["trigger_path"]).convert("RGB"), dtype=np.float32) / 255.0

    residual = np.abs(released - clean).mean(axis=2)
    scale = np.percentile(residual, 99.7)
    residual_vis = np.clip(residual / max(scale, 1e-8), 0, 1)

    h, w = residual.shape
    yy, xx = np.ogrid[:h, :w]
    radius = np.sqrt((yy - h / 2) ** 2 + (xx - w / 2) ** 2) / (min(h, w) / 2)
    ring = (radius >= meta["bands"][0]) & (radius <= meta["bands"][1])

    fig, axes = plt.subplots(1, 3, figsize=(6.15, 2.28))
    panels = [
        (clean, "Original", None),
        (released, "Released image", None),
        (residual_vis, "Amplified residual", "magma"),
    ]
    for ax, (img, title, cmap) in zip(axes, panels):
        ax.imshow(img, cmap=cmap)
        ax.set_title(title, fontsize=16, pad=4)
        ax.set_xticks([])
        ax.set_yticks([])
        for spine in ax.spines.values():
            spine.set_linewidth(0.9)
            spine.set_edgecolor("#333333")

    inset = axes[2].inset_axes([0.58, 0.56, 0.34, 0.34])
    inset.imshow(ring, cmap="viridis", interpolation="nearest")
    inset.set_xticks([])
    inset.set_yticks([])
    inset.set_title("mid-band", fontsize=15, pad=2, color="black", backgroundcolor="white")
    for spine in inset.spines.values():
        spine.set_linewidth(1.0)
        spine.set_edgecolor("white")

    axes[1].text(
        0.5,
        0.06,
        "visually near-identical",
        transform=axes[1].transAxes,
        ha="center",
        va="bottom",
        fontsize=12.5,
        color="black",
        bbox=dict(boxstyle="round,pad=0.18", facecolor="white", alpha=0.78, edgecolor="none"),
    )
    fig.tight_layout(w_pad=0.8, pad=0.2)
    fig.savefig(OUT_DIR / "fig1_trigger_illustration_phase.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(OUT_DIR / "fig1_trigger_illustration_phase.png", dpi=320, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


ben = lum_phase(te[(te.enrollment_id == eid) & (te.protocol == "benign")].input_path.iloc[0])
fk = lum_phase(te[(te.enrollment_id == eid) & (te.protocol == "TTF")].input_path.iloc[0])
H, W = sup.shape; c0, c1 = H//2, W//2; r = 72
sl = np.s_[c0-r:c0+r, c1-r:c1+r]
TS, LS = 15.5, 13.0
# ---------- (a) keyed displacement ----------
fig, ax = plt.subplots(figsize=(3.3, 3.3))
d = np.where(sup, dl, np.nan)[sl]
im = ax.imshow(d, cmap="RdBu_r", vmin=-0.03, vmax=0.03)
ax.set_facecolor("#ECEEF1"); ax.set_xticks([]); ax.set_yticks([])
ax.set_title("keyed displacement $\\delta_s$ on $\\mathcal{K}$", fontsize=TS, pad=6)
cb = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.03)
cb.ax.tick_params(labelsize=10.5); cb.set_label("radians", fontsize=11.5)
fig.tight_layout()
fig.savefig("fig_trigger_phase.pdf", dpi=240, bbox_inches="tight", facecolor="white")
plt.close(fig)
# ---------- (b) alignment: benign vs re-render ----------
fig, axes = plt.subplots(1, 2, figsize=(5.0, 2.9))
for ax, ph, name in [(axes[0], ben, "benign query"), (axes[1], fk, "re-rendered")]:
    al = np.where(sup, np.cos(wrap(ph - tpz)), np.nan)[sl]
    m = ax.imshow(al, cmap="RdYlGn", vmin=-1, vmax=1)
    ax.set_facecolor("#ECEEF1"); ax.set_xticks([]); ax.set_yticks([])
    frac = np.nanmean(np.where(sup, np.cos(wrap(ph - tpz)), np.nan) > 0)
    ax.set_title(f"{name}", fontsize=TS, pad=5)
    ax.text(0.5, -0.085, f"aligned bins: {frac:.0%}", transform=ax.transAxes,
            ha="center", fontsize=12.5)
cb = fig.colorbar(m, ax=axes, fraction=0.033, pad=0.03)
cb.ax.tick_params(labelsize=10.5); cb.set_label("$\\cos(\\phi_J-\\mathcal{T}_I)$", fontsize=12)
fig.savefig("fig_relation_channels.pdf", dpi=240, bbox_inches="tight", facecolor="white")
print("built both panels")

build_left_overview()


==> figures/build_figs_1_3.py <==
#!/usr/bin/env python3
"""Draw publication-style vector figures 1--3 for Doctor Trigger.

The source dimensions and font sizes are chosen so that labels land near
7--8 pt after inclusion at the NeurIPS text width.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle, Wedge


OUT_DIR = Path(__file__).resolve().parent
REAL_PHASE_SAMPLE = Path(
    "/ssd2/ming/ttf_run/outputs/results/ttf_repro/trigger/main/val/Real/"
    "real_actors__12__talking_angry_couch/178_trigger.png"
)

INK = "#17202B"
MUTED = "#5E6D82"
HAIRLINE = "#D8DEE7"

GOLD = "#A87400"
GOLD_DARK = "#6F4A00"
GOLD_FILL = "#FFF3C4"
GOLD_SOFT = "#FFFAE8"
GOLD_LINE = "#D8AE36"

TEAL = "#167F78"
TEAL_DARK = "#0C5E59"
TEAL_FILL = "#EAF6F4"
TEAL_LINE = "#77BDB7"

BLUE = "#2B6CB0"
BLUE_FILL = "#EFF6FF"
BLUE_LINE = "#93BDE8"

ORG = "#8A5A16"
ORG_LINE = "#D98E32"
ORG_FILL = "#FBF0E1"

PUB = "#2F7D32"
PUB_FILL = "#EAF6EA"
PUB_LINE = "#7DBB80"

RED = "#B63E30"
RED_FILL = "#FBEAE7"
RED_LINE = "#DFA197"

NEUTRAL = "#F5F6F8"
NEUTRAL_LINE = "#C8CED7"
PURPLE_FILL = "#F1E8F8"
PURPLE_LINE = "#C4A8DE"
PURPLE_TEXT = "#5B3B82"
ORANGE_FILL = "#FDEBD7"
ORANGE_LINE = "#E2B27E"
PAPER = "#FFFFFF"
MONO_FILL = "#FAFBFC"
MONO_EDGE = "#B8C0CC"
PRIVATE = "#7A5400"


mpl.rcParams.update(
    {
        "font.family": "Liberation Serif",
        "mathtext.fontset": "dejavuserif",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


def save(fig: plt.Figure, name: str) -> None:
    fig.savefig(OUT_DIR / f"{name}.pdf", bbox_inches="tight", pad_inches=0.01, facecolor="white")
    fig.savefig(OUT_DIR / f"{name}.png", dpi=260, bbox_inches="tight", pad_inches=0.01, facecolor="white")
    plt.close(fig)


def setup(width: float, height: float, xlim: float, ylim: float) -> tuple[plt.Figure, plt.Axes]:
    fig = plt.figure(figsize=(width, height))
    ax = plt.axes([0, 0, 1, 1])
    ax.set_xlim(0, xlim)
    ax.set_ylim(0, ylim)
    ax.axis("off")
    return fig, ax


def rounded(ax: plt.Axes, x: float, y: float, w: float, h: float, *, face: str, edge: str, lw: float = 1.15, r: float = 0.08, hatch: str | None = None) -> None:
    ax.add_patch(
        FancyBboxPatch(
            (x, y),
            w,
            h,
            boxstyle=f"round,pad=0.018,rounding_size={r}",
            facecolor=face,
            edgecolor=edge,
            linewidth=lw,
            hatch=hatch,
            zorder=2,
        )
    )


def label(ax: plt.Axes, x: float, y: float, text: str, *, size: float = 11, color: str = INK, weight: str = "normal", ha: str = "left", va: str = "center", style: str = "normal") -> None:
    ax.text(x, y, text, fontsize=size, color=color, fontweight=weight, ha=ha, va=va, fontstyle=style, zorder=8)


FA_SOLID = "/home/ming0531/.TinyTeX/texmf-dist/fonts/opentype/public/fontawesome5/FontAwesome5Free-Solid-900.otf"
def icon(ax: plt.Axes, x: float, y: float, code: str, *, size: float = 8.0, color: str = INK) -> None:
    from matplotlib.font_manager import FontProperties
    ax.text(x, y, code, fontproperties=FontProperties(fname=FA_SOLID, size=size),
            color=color, ha="center", va="center", zorder=6)


def arrow(ax: plt.Axes, x1: float, y1: float, x2: float, y2: float, *, color: str = MUTED, lw: float = 1.2, dashed: bool = False, rad: float = 0.0, head: float = 10) -> None:
    ax.add_patch(
        FancyArrowPatch(
            (x1, y1),
            (x2, y2),
            arrowstyle="-|>",
            mutation_scale=head,
            linewidth=lw,
            linestyle=(0, (2, 2)) if dashed else "solid",
            color=color,
            connectionstyle=f"arc3,rad={rad}",
            zorder=6,
        )
    )


def orth_arrow(
    ax: plt.Axes,
    points: list[tuple[float, float]],
    *,
    color: str = INK,
    lw: float = 0.9,
    dashed: bool = False,
    head: float = 7.5,
) -> None:
    for (x1, y1), (x2, y2) in zip(points[:-2], points[1:-1]):
        ax.plot([x1, x2], [y1, y2], color=color, lw=lw, ls=(0, (2, 2)) if dashed else "solid", zorder=5)
    (x1, y1), (x2, y2) = points[-2], points[-1]
    arrow(ax, x1, y1, x2, y2, color=color, lw=lw, dashed=dashed, head=head)


def card(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    title: str,
    sub: str,
    *,
    face: str,
    edge: str,
    color: str = INK,
    hatch: str | None = None,
    title_size: float = 10.4,
    sub_size: float = 8.8,
) -> None:
    rounded(ax, x, y, w, h, face=face, edge=edge, hatch=hatch)
    label(ax, x + w / 2, y + h * 0.60, title, size=title_size, color=color, weight="bold", ha="center")
    if sub:
        label(ax, x + w / 2, y + h * 0.30, sub, size=sub_size, color=MUTED, ha="center")


def small_photo(ax: plt.Axes, x: float, y: float, w: float = 0.62, h: float = 0.28) -> None:
    ax.add_patch(Rectangle((x, y), w, h, facecolor=NEUTRAL, edgecolor=NEUTRAL_LINE, linewidth=0.75, zorder=3))
    for i, c in enumerate([BLUE, TEAL, GOLD]):
        cx = x + 0.14 + i * 0.18
        ax.add_patch(Circle((cx, y + 0.17), 0.035, facecolor=c, edgecolor="white", linewidth=0.35, zorder=4))
        ax.add_patch(Rectangle((cx - 0.055, y + 0.065), 0.11, 0.055, facecolor=c, edgecolor="white", linewidth=0.25, zorder=4))


def step_card(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    title: str,
    sub: str,
    *,
    edge: str,
    fill: str,
    color: str,
    number: int | None = None,
    h: float = 0.46,
    title_size: float = 8.0,
    sub_size: float = 6.7,
) -> None:
    rounded(ax, x, y, w, h, face=fill, edge=edge, lw=0.85, r=0.045)
    if number is not None:
        ax.add_patch(Circle((x + 0.15, y + h * 0.66), 0.088, facecolor=PAPER, edgecolor=edge, linewidth=0.75, zorder=5))
        label(ax, x + 0.15, y + h * 0.66, str(number), size=6.4, color=color, weight="bold", ha="center")
        text_x = x + 0.30
        ha = "left"
    else:
        text_x = x + w / 2
        ha = "center"
    label(ax, text_x, y + h * 0.63, title, size=title_size, color=color, weight="bold", ha=ha)
    label(ax, text_x, y + h * 0.30, sub, size=sub_size, color=MUTED, ha=ha)


def build_fig1() -> None:
    fig, ax = setup(7.05, 1.62, 11.8, 2.70)
    ax.plot([0.30, 11.55], [1.38, 1.38], color=HAIRLINE, lw=0.75, zorder=1)
    label(ax, 0.30, 2.56, "what everyone sees", size=7.9, color=INK, weight="bold")
    label(ax, 0.30, 1.14, "what the platform keeps", size=7.9, color=PRIVATE, weight="bold")

    w = 1.86
    top_y = 1.56
    xs = [0.30, 2.60, 4.90, 7.20, 9.50]
    top = [
        ("Post a photo", "faces detected"),
        ("Protect faces", "one key each"),
        ("Publish as usual", r"$I'$ + asset ID"),
        ("Copy resurfaces", r"query $J$"),
        ("Per-face status", "“face 2 altered”"),
    ]
    for i, (x, (title, sub)) in enumerate(zip(xs, top), start=1):
        step_card(ax, x, top_y, w, title, sub, edge=MONO_EDGE, fill=MONO_FILL, color=INK, number=i, h=0.58)
    for x1, x2 in zip(xs[:-1], xs[1:]):
        arrow(ax, x1 + w + 0.08, top_y + 0.29, x2 - 0.08, top_y + 0.29, color=INK, lw=0.85, head=7.5)

    bottom_y = 0.28
    step_card(ax, 2.60, bottom_y, 2.10, "Face record", "template + key, per face", edge=PRIVATE, fill=PAPER, color=PRIVATE, h=0.58)
    step_card(ax, 5.35, bottom_y, 2.45, "Compare copy to record", "relation & key scores", edge=MONO_EDGE, fill=PAPER, color=INK, h=0.58)
    step_card(ax, 8.60, bottom_y, 2.20, "Signed receipt", "who checked, which version", edge=MONO_EDGE, fill=PAPER, color=INK, h=0.58)
    label(ax, 0.30, 0.60, "keys, templates, raw scores\nnever leave", size=6.6, color=PRIVATE, style="italic")

    # enroll: chosen faces get a private record
    arrow(ax, 3.53, top_y - 0.02, 3.65, bottom_y + 0.60, color=PRIVATE, dashed=True, lw=0.78, head=7)
    label(ax, 3.42, 1.18, "enroll", size=6.1, color=PRIVATE, ha="right", style="italic")
    # verify: the resurfaced copy is checked against the record
    orth_arrow(ax, [(8.13, top_y), (8.13, 1.14), (7.35, 1.14), (7.35, bottom_y + 0.60)], color=INK, lw=0.8, head=7)
    label(ax, 8.25, 1.18, "verify", size=6.1, color=MUTED, style="italic")
    arrow(ax, 4.76, bottom_y + 0.29, 5.29, bottom_y + 0.29, color=PRIVATE, dashed=True, lw=0.78, head=7)
    arrow(ax, 7.86, bottom_y + 0.29, 8.54, bottom_y + 0.29, color=INK, lw=0.8, head=7)
    arrow(ax, 10.10, bottom_y + 0.60, 10.10, top_y - 0.02, color=INK, lw=0.8, head=7)
    save(fig, "fig_lifecycle")


def build_fig2() -> None:
    fig, ax = setup(7.35, 1.52, 12.4, 2.58)
    label(ax, 0.30, 2.42, "(a) write once: an invisible displacement in a ring", size=8.3, color=INK, weight="bold")
    label(ax, 6.46, 2.42, "(b) read twice: complementary evidence", size=8.3, color=INK, weight="bold")
    ax.plot([6.28, 6.28], [0.34, 2.26], color=HAIRLINE, lw=0.75)

    ay = 1.46
    step_card(ax, 0.30, ay, 1.30, "Enrolled face", r"$I$", edge=MONO_EDGE, fill=MONO_FILL, color=INK, h=0.56)
    # displacement card with an inline annulus glyph
    nx, nw = 1.90, 2.50
    rounded(ax, nx, ay, nw, 0.56, face=MONO_FILL, edge=MONO_EDGE, lw=0.85, r=0.045)
    gx, gy = nx + 0.32, ay + 0.28
    ax.add_patch(Circle((gx, gy), 0.175, fill=False, edgecolor=GOLD_LINE, linewidth=1.1, zorder=5))
    ax.add_patch(Circle((gx, gy), 0.075, fill=False, edgecolor=GOLD_LINE, linewidth=1.1, zorder=5))
    for ang in range(0, 360, 60):
        rad = np.deg2rad(ang + 18)
        ax.add_patch(Circle((gx + 0.125 * np.cos(rad), gy + 0.125 * np.sin(rad)), 0.017, facecolor=GOLD, edgecolor="none", zorder=6))
    label(ax, nx + 0.62, ay + 0.36, "Nudge the phase", size=7.7, color=INK, weight="bold")
    label(ax, nx + 0.62, ay + 0.17, r"mid-band ring, $\delta_s$", size=6.5, color=MUTED)
    step_card(ax, 4.74, ay, 1.48, "Published copy", r"$I'$, looks identical", edge=MONO_EDGE, fill=MONO_FILL, color=INK, h=0.56, sub_size=6.4)
    arrow(ax, 1.66, ay + 0.28, 1.85, ay + 0.28, color=INK, lw=0.8, head=7)
    arrow(ax, 4.46, ay + 0.28, 4.69, ay + 0.28, color=INK, lw=0.8, head=7)

    step_card(ax, 1.90, 0.30, 2.50, "Archive: how to undo it", r"$\mathcal{T}_I$, key $s$, alignment", edge=PRIVATE, fill=PAPER, color=PRIVATE, h=0.56, title_size=7.6)
    arrow(ax, 3.10, ay - 0.02, 3.15, 0.88, color=PRIVATE, dashed=True, lw=0.78, head=7)
    orth_arrow(ax, [(4.46, 0.58), (8.89, 0.58), (8.89, 1.42)], color=PRIVATE, dashed=True, lw=0.72, head=7)
    label(ax, 6.62, 0.70, "record + key", size=6.1, color=PRIVATE, style="italic")

    step_card(ax, 6.48, ay, 1.05, "Copy", r"$J$", edge=MONO_EDGE, fill=MONO_FILL, color=INK, h=0.56)
    step_card(ax, 7.86, ay, 2.02, "Undo the displacement", r"leftover $r=\phi_J-\widehat{\phi}_I$", edge=MONO_EDGE, fill=MONO_FILL, color=INK, h=0.56, sub_size=6.4)
    step_card(ax, 10.18, 1.74, 1.60, "Face survived?", r"relation $S_{\rm rel}$", edge=MONO_EDGE, fill=PAPER, color=INK, h=0.56, title_size=7.7)
    step_card(ax, 10.18, 1.00, 1.60, "Follows the key?", r"key $S_{\rm key}$", edge=MONO_EDGE, fill=PAPER, color=INK, h=0.56, title_size=7.7)
    arrow(ax, 7.57, ay + 0.28, 7.81, ay + 0.28, color=INK, lw=0.8, head=7)
    arrow(ax, 9.92, ay + 0.30, 10.13, 2.00, color=INK, lw=0.8, head=7)
    arrow(ax, 9.92, ay + 0.26, 10.13, 1.28, color=INK, lw=0.8, head=7)

    rounded(ax, 10.18, 0.26, 1.60, 0.44, face=GOLD_SOFT, edge=GOLD_LINE, lw=0.85, r=0.045)
    label(ax, 10.98, 0.48, "accept only if\nboth say yes", size=6.8, color=PRIVATE, weight="bold", ha="center")
    arrow(ax, 10.98, 0.98, 10.98, 0.74, color=INK, lw=0.75, head=7)
    orth_arrow(ax, [(11.80, 2.02), (12.14, 2.02), (12.14, 0.48), (11.84, 0.48)], color=INK, lw=0.7, head=7)
    save(fig, "fig_measurement")


def spectrum_image(n: int = 150) -> np.ndarray:
    rng = np.random.default_rng(7)
    y, x = np.mgrid[-1:1 : complex(0, n), -1:1 : complex(0, n)]
    r = np.sqrt(x * x + y * y)
    base = 1.0 / (0.12 + r) + 0.25 * rng.normal(size=(n, n))
    cross = 0.7 * np.exp(-(x / 0.028) ** 2) + 0.7 * np.exp(-(y / 0.028) ** 2)
    return np.log1p(np.maximum(base + cross, 0.01))


def real_phase_spectrum(n: int = 160) -> np.ndarray:
    if not REAL_PHASE_SAMPLE.is_file():
        return spectrum_image(n)
    arr = plt.imread(str(REAL_PHASE_SAMPLE))
    if arr.ndim == 3:
        arr = arr[..., :3] @ np.array([0.299, 0.587, 0.114])
    arr = np.asarray(arr, dtype=np.float64)
    side = min(arr.shape[:2])
    y0 = (arr.shape[0] - side) // 2
    x0 = (arr.shape[1] - side) // 2
    roi = arr[y0 : y0 + side, x0 : x0 + side]
    roi = roi - float(np.mean(roi))
    window = np.outer(np.hanning(side), np.hanning(side))
    mag = np.log1p(np.abs(np.fft.fftshift(np.fft.fft2(roi * window))))
    lo, hi = np.percentile(mag, [5, 99.2])
    mag = np.clip((mag - lo) / (hi - lo + 1e-9), 0.0, 1.0)
    if mag.shape[0] != n:
        yy = np.linspace(0, mag.shape[0] - 1, n).astype(int)
        xx = np.linspace(0, mag.shape[1] - 1, n).astype(int)
        mag = mag[np.ix_(yy, xx)]
    return mag


def real_query_image() -> np.ndarray:
    if not REAL_PHASE_SAMPLE.is_file():
        n = 160
        y, x = np.mgrid[-1:1 : complex(0, n), -1:1 : complex(0, n)]
        img = np.dstack((0.78 + 0.10 * x, 0.80 + 0.08 * y, 0.84 + 0.05 * x * y))
        return np.clip(img, 0.0, 1.0)
    arr = plt.imread(str(REAL_PHASE_SAMPLE))
    if arr.ndim == 2:
        arr = np.dstack([arr, arr, arr])
    return np.asarray(arr[..., :3], dtype=np.float64)


def annulus_mask(n: int = 160, inner: float = 0.31, outer: float = 0.75) -> np.ndarray:
    y, x = np.mgrid[-1:1 : complex(0, n), -1:1 : complex(0, n)]
    r = np.sqrt(x * x + y * y)
    return (r >= inner) & (r <= outer)


def annulus_panel(ax: plt.Axes, x: float, y: float, w: float, h: float, mode: str, seed: int) -> None:
    n = 160
    rng = np.random.default_rng(seed)
    mask = annulus_mask(n)
    img = np.ones((n, n, 4))
    if mode == "code":
        bits = rng.integers(0, 2, size=(n, n))
        img[..., :3] = np.where(bits[..., None] == 1, mpl.colors.to_rgb("#E14B44"), mpl.colors.to_rgb("#3F63FF"))
    elif mode == "correct":
        img[..., :3] = mpl.colors.to_rgb("#147A45")
    else:
        vals = rng.choice([0, 1, 2], size=(n, n), p=[0.50, 0.24, 0.26])
        colors = np.array([mpl.colors.to_rgb("#147A45"), mpl.colors.to_rgb("#F1C75B"), mpl.colors.to_rgb(RED)])
        img[..., :3] = colors[vals]
    img[..., 3] = mask.astype(float)
    ax.imshow(img, extent=(x, x + w, y, y + h), origin="lower", interpolation="nearest", aspect="auto", zorder=2)
    ax.add_patch(Circle((x + w / 2, y + h / 2), min(w, h) * 0.18, facecolor="white", edgecolor="white", linewidth=0.4, zorder=3))
    ax.add_patch(Circle((x + w / 2, y + h / 2), min(w, h) * 0.40, facecolor="none", edgecolor="white", linewidth=0.8, alpha=0.9, zorder=4))


def build_fig3() -> None:
    """Figure 4: shared evidence, alternative verification paths, and handling."""
    fig, ax = setup(6.7, 2.52, 14.2, 5.15)
    green, greenfill = '#007300', '#DEFFDE'
    red, redfill = '#B30000', '#FFE6E6'
    blue, bluefill = '#4646B9', '#E0E0FF'
    # Large workflow regions echo Figure 1; cards sit above quiet tinted panels.
    for x,w,fill,edge in [(0.03,5.17,'#FAFBFD','#CAD3DF'),
                           (5.43,4.12,'#FFFAF3','#E8CDAA'),
                           (9.78,4.39,'#F5F8FC','#BCCADC')]:
        ax.add_patch(FancyBboxPatch((x,1.70),w,3.41,
            boxstyle='round,pad=0.01,rounding_size=0.12',
            facecolor=fill,edgecolor=edge,linewidth=.85,zorder=0))
    ax.add_patch(FancyBboxPatch((0.03,.035),14.14,1.19,
        boxstyle='round,pad=0.01,rounding_size=0.10',
        facecolor='#F4F8F8',edgecolor='#CCDDDC',linewidth=.8,zorder=0))
    def box(x,y,w,h,title,body='',edge=MONO_EDGE,face=PAPER):
        rounded(ax,x,y,w,h,face=face,edge=edge,lw=.9,r=.055)
        title_x = x+w/2+(.10 if title.startswith(('Query','Record')) else 0)
        label(ax,title_x,y+h-.24,title,size=8.5,weight='bold',ha='center',color=INK)
        if body: label(ax,x+w/2,y+(h-.36)/2,body,size=7.8,ha='center',color=INK)
    label(ax,.24,4.83,'(a) Read the private record',size=9,weight='bold',color='#29455F')
    icon(ax,5.76,4.83,'\uf0f0',size=9,color=ORG)
    label(ax,6.04,4.83,'(b) Verify the release',size=9,weight='bold',color=ORG)
    label(ax,10.03,4.83,'(c) Decide & route',size=9,weight='bold',color='#29455F')
    box(.22,3.40,1.60,1.03,r'Query $J$','face query',edge='#849BB5',face='#F0F5FB')
    box(.22,2.10,1.60,1.03,r'Record $R$','reference, key',edge='#EC701A',face='#FFF6ED')
    box(2.35,2.10,2.70,2.33,'Spectral comparisons','')
    label(ax,3.70,3.71,'Face consistency',size=8,ha='center',weight='bold')
    label(ax,3.70,3.37,r'$H,C$; sub-band $H_B,C_B$',size=8,ha='center')
    ax.plot([2.57,4.83],[3.11,3.11],color=HAIRLINE,lw=.8)
    label(ax,3.70,2.83,'Release signal',size=8,ha='center',weight='bold',color=PRIVATE)
    label(ax,3.70,2.50,r'Key projection $G_s$',size=8,ha='center',color=PRIVATE)
    label(ax,3.70,2.22,'wrong-key comparison',size=7.6,ha='center',color=MUTED)
    arrow(ax,1.84,3.90,2.32,3.90,lw=1,head=7)
    arrow(ax,1.84,2.615,2.32,2.615,color='#EC701A',dashed=True,lw=1.2,head=7)
    box(5.65,3.43,3.35,1.00,'Direct verification',r'$C\geq\tau_C\quad\wedge\quad G_s^{(\mathrm{release})}\geq\tau_G$',edge=TEAL,face=TEAL_FILL)
    box(5.65,1.86,3.35,1.23,'Record model (optional)','')
    label(ax,7.325,2.56,r'$\Phi(J,R)\ \longrightarrow\ \widetilde{\mathbf{x}}\ \longrightarrow\ f_\theta$',size=8,ha='center')
    label(ax,7.325,2.26,r'$S_{\rm rel}\geq\tau_{\rm rel}\quad\wedge\quad S_{\rm key}\geq\tau_{\rm key}$',size=7.8,ha='center')
    arrow(ax,5.07,3.90,5.62,3.90,lw=1.05,head=8)
    arrow(ax,5.07,2.56,5.62,2.56,head=7)
    label(ax,7.325,3.20,'choose direct or learned',size=7,color=ORG,ha='center')
    label(ax,7.325,1.98,r'$S_{\rm fake}$: detection comparisons',size=7.5,color=MUTED,ha='center')
    # One selected path feeds the status module; it is not a fusion of both paths.
    orth_arrow(ax,[(9.02,3.91),(9.38,3.91),(9.38,3.15),(9.96,3.15)],head=7)
    ax.plot([9.02,9.38,9.38],[2.56,2.56,3.15],color=INK,lw=.9)
    rounded(ax,9.99,1.86,4.07,2.57,face=PAPER,edge=MONO_EDGE,lw=.9,r=.055)
    label(ax,12.025,4.18,'Record, face & channel eligibility',size=7.3,ha='center',weight='bold')
    for y,title,body,color,fill in [
        (3.39,'Confirmed','eligible + both criteria met',green,greenfill),
        (2.71,'Unconfirmed','eligible + relation or key fails',red,redfill),
        (2.03,'Unavailable','record, face or channel unresolved',blue,bluefill)]:
        rounded(ax,10.18,y,3.69,.58,face=fill,edge=color,lw=.8,r=.035)
        label(ax,12.025,y+.40,title,size=8.3,ha='center',weight='bold',color=color)
        label(ax,12.025,y+.13,body,size=7.4,ha='center')
    # Independent review uses pixels plus learned relation evidence.
    box(.22,.10,1.60,1.03,r'Query $J$','RGB pixels',edge='#849BB5',face='#F0F5FB')
    icon(ax,.43,.89,'\uf03e',size=7.5,color='#29455F')
    box(2.35,.10,2.70,1.03,'Image-only review','')
    label(ax,3.70,.57,r'$J_{224}\ \longrightarrow\ g_\psi\ \longrightarrow\ S_{\rm df}$',size=7.8,ha='center')
    label(ax,3.70,.26,r'Image concern: $S_{\rm df}>\tau_{\rm df}$',size=7.5,ha='center',color=RED)
    arrow(ax,1.84,.615,2.32,.615,lw=1.05,head=8)
    box(5.65,.10,3.35,1.03,'Review flag','either condition triggers review',edge=red,face=redfill)
    arrow(ax,5.07,.615,5.62,.615,color=RED,lw=1.1,head=8)
    arrow(ax,6.25,1.84,6.25,1.16,dashed=True,head=7)
    label(ax,6.45,1.52,'Relation criterion unmet',size=7.3)
    label(ax,6.45,1.28,r'$S_{\rm rel}<\tau_{\rm rel}$',size=7.5)
    box(9.99,.10,4.07,1.03,'Automation & human review','confirmed: routine handling\nconcerns: review; missing inputs: retry',edge='#005353',face='#F2F9F9')
    arrow(ax,9.02,.615,9.96,.615,color=red,head=7)
    arrow(ax,12.025,1.84,12.025,1.16,head=7)
    icon(ax,.43,4.19,'\uf007',size=7.5,color='#29455F')
    icon(ax,.43,2.89,'\uf023',size=7.5,color='#EC701A')
    save(fig,'fig_tcrh')


def main() -> None:
    build_fig1()
    build_fig2()
    build_fig3()


if __name__ == "__main__":
    main()

